Balance Reward and Safety Optimization for Safe Reinforcement Learning: A Perspective of Gradient Manipulation

Ensuring the safety of Reinforcement Learning (RL) is crucial for its deployment in real-world applications. Nevertheless, managing the trade-off between reward and safety during exploration presents a significant challenge. Improving reward performance through policy adjustments may adversely affect safety performance. In this study, we aim to address this conflicting relation by leveraging the theory of gradient manipulation. Initially, we analyze the conflict between reward and safety gradients. Subsequently, we tackle the balance between reward and safety optimization by proposing a soft switching policy optimization method, for which we provide convergence analysis. Based on our theoretical examination, we provide a safe RL framework to overcome the aforementioned challenge, and we develop a Safety-MuJoCo Benchmark to assess the performance of safe RL algorithms. Finally, we evaluate the effectiveness of our method on the Safety-MuJoCo Benchmark and a popular safe RL benchmark, Omnisafe. Experimental results demonstrate that our algorithms outperform several state-of-the-art baselines in terms of balancing reward and safety optimization.

==> files/figures/omnisafe/Ant/run_exp_all_ours_Ant_cost_limit_0dot5Without_dis.sh <==
(### PCRPO_2SC:
python train_policy.py --algo PCRPO_2SC --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 0 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 &
python train_policy.py --algo PCRPO_2SC --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 1 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 &
python train_policy.py --algo PCRPO_2SC --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 2 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 &

### PCRPO_2SR:
python train_policy.py --algo PCRPO_2SR --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 0 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 &
python train_policy.py --algo PCRPO_2SR --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 1 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 &
python train_policy.py --algo PCRPO_2SR --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 2 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 &

### PCRPO_3SC_F:
python train_policy.py --algo PCRPO_3SC_F --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 0 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 --algo_cfgs:slack_bound 0.25  &
python train_policy.py --algo PCRPO_3SC_F --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 1 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 --algo_cfgs:slack_bound 0.25  &
python train_policy.py --algo PCRPO_3SC_F --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 2 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 --algo_cfgs:slack_bound 0.25  &

### PCRPO_3SR_F:
python train_policy.py --algo PCRPO_3SC_G --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 0 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 --algo_cfgs:slack_bound 0.25  &
python train_policy.py --algo PCRPO_3SC_G --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 1 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 --algo_cfgs:slack_bound 0.25  &
python train_policy.py --algo PCRPO_3SC_G --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 2 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 --algo_cfgs:slack_bound 0.25  &

### PCRPO_3SR_F:
python train_policy.py --algo PCRPO_3SR_F --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 0 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 --algo_cfgs:slack_bound 0.25  &
python train_policy.py --algo PCRPO_3SR_F --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 1 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 --algo_cfgs:slack_bound 0.25  &
python train_policy.py --algo PCRPO_3SR_F --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 2 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 --algo_cfgs:slack_bound 0.25  &

### PCRPO_3SR_G:
python train_policy.py --algo PCRPO_3SR_G --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 0 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 --algo_cfgs:slack_bound 0.25  &
python train_policy.py --algo PCRPO_3SR_G --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 1 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 --algo_cfgs:slack_bound 0.25  &
python train_policy.py --algo PCRPO_3SR_G --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 2 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 --algo_cfgs:slack_bound 0.25  &
### PCRPO_4S:
python train_policy.py --algo PCRPO_4S_F_V0 --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 0 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 --algo_cfgs:slack_bound 0.25  &
python train_policy.py --algo PCRPO_4S_F_V0 --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 1 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 --algo_cfgs:slack_bound 0.25  &
python train_policy.py --algo PCRPO_4S_F_V0 --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 2 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 --algo_cfgs:slack_bound 0.25  &
python train_policy.py --algo PCRPO_4S_G_V0 --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 0 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 --algo_cfgs:slack_bound 0.25  &
python train_policy.py --algo PCRPO_4S_G_V0 --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 1 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 --algo_cfgs:slack_bound 0.25  &
python train_policy.py --algo PCRPO_4S_G_V0 --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 2 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 --algo_cfgs:slack_bound 0.25  &
python train_policy.py --algo PCRPO_4S_F_V1 --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 0 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 --algo_cfgs:slack_bound 0.25  &
python train_policy.py --algo PCRPO_4S_F_V1 --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 1 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 --algo_cfgs:slack_bound 0.25  &
python train_policy.py --algo PCRPO_4S_F_V1 --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 2 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 --algo_cfgs:slack_bound 0.25  &
python train_policy.py --algo PCRPO_4S_G_V1 --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 0 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 --algo_cfgs:slack_bound 0.25  &
python train_policy.py --algo PCRPO_4S_G_V1 --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 1 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 --algo_cfgs:slack_bound 0.25  &
python train_policy.py --algo PCRPO_4S_G_V1 --env-id SafetyAntVelocity-v1 --parallel 1 --total-steps 10000000 --device cpu --vector-env-nums 1 --torch-threads 1 --seed 2 --algo_cfgs:cost_limit 0.5 --algo_cfgs:distance 0.0 --algo_cfgs:slack_bound 0.25  &)


==> files/figures/omnisafe/Hopper/plot_Hopper_costs.py <==
import csv
import numpy as np
import matplotlib.pyplot as plt
import sys
import os
# 导入模块
import pandas as pd
sys.path.append(os.path.dirname(__file__) + os.sep + './')


def read_csv_2_dict(csv_str, step=1):
    csv_reader = csv.reader(open(csv_str))
    i = 0
    j = 0
    list_all = []
    for row in csv_reader:
        # print(row)
        if i > 0 : # and i % step == 0
            j = j + 1
            list_all.append([j, float(row[1])])
        i += 1
    return list_all


def smoothen(data, w):
    res = np.zeros_like(data)
    for i in range(len(data)):
        if i > w:
            res[i] = np.mean(data[i-w:i])
        elif i > 0:
            res[i] = np.mean(data[:i])
        else:  # i == 0
            res[i] = data[i]
    return res


def draw(data_dict, i, w):
    color = ['orange', 'hotpink', 'dodgerblue', 'mediumpurple', 'c', 'cadetblue', 'steelblue', 'mediumslateblue',
             'hotpink', 'mediumturquoise']

    plt.xlabel("Environment Steps", fontsize=18)
    plt.ylabel("Average Episode Cost", fontsize=18) # Reward Cost
    reward_new = []
    for k, episode_rewards in data_dict.items():
        # print(episode_rewards[0][0][0])
        # print(np.array(episode_rewards)[0])
        # print("test---", np.array(episode_rewards)[:3, :, 1]) # [:,1]
        # print("reward---:", np.array(episode_rewards)[0][: , 1] + np.array(episode_rewards)[1][: , 1] + np.array(episode_rewards)[2][: , 1])
        timestep = np.array(episode_rewards)[0][:,0] * 20000 #np.array(episode_rewards)[ :, 1][0]

        reward = np.array(episode_rewards)[:3, :, 1]
        # print("reward-ok---:", reward[0])
        r_mean, r_std = np.mean(reward, axis=0), np.std(reward, axis=0, ddof=1)
        # print("r_mean---:", r_mean)
        r_mean = smoothen(r_mean, w)
        r_std = smoothen(r_std, w)
        # print("r_mean - r_std", r_mean - r_std)
        plt.plot(timestep, r_mean, color=color[i], label=k, linewidth=1.5)
        plt.fill_between(timestep, r_mean - r_std, r_mean + r_std, alpha=0.2, color=color[i])
        i += 1


if __name__ == "__main__":
    scenario = "SafetyHopperVelocity"
    config = "-v1"
    performance_type = "costs" #"costs" # "rewards"
    smoothen_w = 10
    EPOCHS = 1000
    need_legend = True  # False True
    # need_legend = True
    if scenario == "Reacher":
        plt.ylim(ymin=-200, ymax=0)
    if scenario == "ManyAgentSwimmer":
        plt.ylim(ymin=-150, ymax=250)
    if scenario == "HumanoidStandup":
        plt.text(-1e6, 145, r'1e3', fontsize=10)

    data_dict = {}

    # episode_rewards = []
    # logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_2SC-{SafetyHopperVelocity-v1}/seed-000-2023-07-13-17-00-59/progress.csv'
    # list_1 = read_csv_2_dict(logdir_1)
    # # print( pd.read_csv(logdir, nrows=5))
    # episode_rewards.append(list_1)
    # logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_2SC-{SafetyHopperVelocity-v1}/seed-001-2023-07-13-17-00-57/progress.csv'
    # list_2 = read_csv_2_dict(logdir_2)
    # episode_rewards.append(list_2)
    # logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_2SC-{SafetyHopperVelocity-v1}/seed-002-2023-07-13-17-00-59/progress.csv'
    # list_3 = read_csv_2_dict(logdir_3)
    # episode_rewards.append(list_3)
    # data_dict['PCRPO-2SC (Ours)'] = episode_rewards

    episode_rewards = []
    logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_2SR-{SafetyHopperVelocity-v1}/seed-000-2023-07-13-17-00-59/progress.csv'
    list_1 = read_csv_2_dict(logdir_1)
    # print( pd.read_csv(logdir, nrows=5))
    episode_rewards.append(list_1)
    logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_2SR-{SafetyHopperVelocity-v1}/seed-001-2023-07-13-17-00-59/progress.csv'
    list_2 = read_csv_2_dict(logdir_2)
    episode_rewards.append(list_2)
    logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_2SR-{SafetyHopperVelocity-v1}/seed-002-2023-07-13-17-00-58/progress.csv'
    list_3 = read_csv_2_dict(logdir_3)
    episode_rewards.append(list_3)
    data_dict['PCRPO-2SR (Ours)'] = episode_rewards

    episode_rewards = []
    logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_3SC_F-{SafetyHopperVelocity-v1}/seed-000-2023-07-13-17-00-59/progress.csv'
    list_1 = read_csv_2_dict(logdir_1)
    # print( pd.read_csv(logdir, nrows=5))
    episode_rewards.append(list_1)
    logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_3SC_F-{SafetyHopperVelocity-v1}/seed-001-2023-07-13-17-00-59/progress.csv'
    list_2 = read_csv_2_dict(logdir_2)
    episode_rewards.append(list_2)
    logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_3SC_F-{SafetyHopperVelocity-v1}/seed-002-2023-07-13-17-00-58/progress.csv'
    list_3 = read_csv_2_dict(logdir_3)
    episode_rewards.append(list_3)
    data_dict['PCRPO-3SC-F (Ours)'] = episode_rewards

    # episode_rewards = []
    # logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_3SC_G-{SafetyHopperVelocity-v1}/seed-000-2023-07-13-17-00-58/progress.csv'
    # list_1 = read_csv_2_dict(logdir_1)
    # # print( pd.read_csv(logdir, nrows=5))
    # episode_rewards.append(list_1)
    # logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_3SC_G-{SafetyHopperVelocity-v1}/seed-001-2023-07-13-17-00-59/progress.csv'
    # list_2 = read_csv_2_dict(logdir_2)
    # episode_rewards.append(list_2)
    # logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_3SC_G-{SafetyHopperVelocity-v1}/seed-002-2023-07-13-17-00-59/progress.csv'
    # list_3 = read_csv_2_dict(logdir_3)
    # episode_rewards.append(list_3)
    # data_dict['PCRPO-3SC-G (Ours)'] = episode_rewards

    # episode_rewards = []
    # logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_3SR_F-{SafetyHopperVelocity-v1}/seed-000-2023-07-13-17-00-59/progress.csv'
    # list_1 = read_csv_2_dict(logdir_1)
    # # print( pd.read_csv(logdir, nrows=5))
    # episode_rewards.append(list_1)
    # logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_3SR_F-{SafetyHopperVelocity-v1}/seed-001-2023-07-13-17-00-59/progress.csv'
    # list_2 = read_csv_2_dict(logdir_2)
    # episode_rewards.append(list_2)
    # logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_3SR_F-{SafetyHopperVelocity-v1}/seed-002-2023-07-13-17-00-58/progress.csv'
    # list_3 = read_csv_2_dict(logdir_3)
    # episode_rewards.append(list_3)
    # data_dict['PCRPO-3SR-F (Ours)'] = episode_rewards

    # episode_rewards = []
    # logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_3SR_G-{SafetyHopperVelocity-v1}/seed-000-2023-07-13-17-00-58/progress.csv'
    # list_1 = read_csv_2_dict(logdir_1)
    # # print( pd.read_csv(logdir, nrows=5))
    # episode_rewards.append(list_1)
    # logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_3SR_G-{SafetyHopperVelocity-v1}/seed-001-2023-07-13-17-00-59/progress.csv'
    # list_2 = read_csv_2_dict(logdir_2)
    # episode_rewards.append(list_2)
    # logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_3SR_G-{SafetyHopperVelocity-v1}/seed-002-2023-07-13-17-00-59/progress.csv'
    # list_3 = read_csv_2_dict(logdir_3)
    # episode_rewards.append(list_3)
    # data_dict['PCRPO-3SR-G (Ours)'] = episode_rewards

    episode_rewards = []
    logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_4S_F_V0-{SafetyHopperVelocity-v1}/seed-000-2023-07-13-17-00-59/progress.csv'
    list_1 = read_csv_2_dict(logdir_1)
    # print( pd.read_csv(logdir, nrows=5))
    episode_rewards.append(list_1)
    logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_4S_F_V0-{SafetyHopperVelocity-v1}/seed-001-2023-07-13-17-00-58/progress.csv'
    list_2 = read_csv_2_dict(logdir_2)
    episode_rewards.append(list_2)
    logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_4S_F_V0-{SafetyHopperVelocity-v1}/seed-002-2023-07-13-17-00-58/progress.csv'
    list_3 = read_csv_2_dict(logdir_3)
    episode_rewards.append(list_3)
    data_dict['PCRPO-4S-F (Ours)'] = episode_rewards

    # episode_rewards = []
    # logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_4S_F_V1-{SafetyHopperVelocity-v1}/seed-000-2023-07-13-17-00-59/progress.csv'
    # list_1 = read_csv_2_dict(logdir_1)
    # # print( pd.read_csv(logdir, nrows=5))
    # episode_rewards.append(list_1)
    # logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_4S_F_V1-{SafetyHopperVelocity-v1}/seed-001-2023-07-13-17-00-59/progress.csv'
    # list_2 = read_csv_2_dict(logdir_2)
    # episode_rewards.append(list_2)
    # logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_4S_F_V1-{SafetyHopperVelocity-v1}/seed-002-2023-07-13-17-00-58/progress.csv'
    # list_3 = read_csv_2_dict(logdir_3)
    # episode_rewards.append(list_3)
    # data_dict['PCRPO_4S_F_V1 (Ours)'] = episode_rewards

    # episode_rewards = []
    # logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_4S_G_V0-{SafetyHopperVelocity-v1}/seed-000-2023-07-13-17-00-58/progress.csv'
    # list_1 = read_csv_2_dict(logdir_1)
    # # print( pd.read_csv(logdir, nrows=5))
    # episode_rewards.append(list_1)
    # logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_4S_G_V0-{SafetyHopperVelocity-v1}/seed-001-2023-07-13-17-00-59/progress.csv'
    # list_2 = read_csv_2_dict(logdir_2)
    # episode_rewards.append(list_2)
    # logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_4S_G_V0-{SafetyHopperVelocity-v1}/seed-002-2023-07-13-17-00-58/progress.csv'
    # list_3 = read_csv_2_dict(logdir_3)
    # episode_rewards.append(list_3)
    # data_dict['PCRPO-4S-G-V0 (Ours)'] = episode_rewards

    # episode_rewards = []
    # logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_4S_G_V1-{SafetyAntVelocity-v1}/seed-000-2023-07-12-23-15-19/progress.csv'
    # list_1 = read_csv_2_dict(logdir_1)
    # # print( pd.read_csv(logdir, nrows=5))
    # episode_rewards.append(list_1)
    # logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_4S_G_V1-{SafetyAntVelocity-v1}/seed-001-2023-07-12-23-15-19/progress.csv'
    # list_2 = read_csv_2_dict(logdir_2)
    # episode_rewards.append(list_2)
    # logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_4S_G_V1-{SafetyAntVelocity-v1}/seed-002-2023-07-12-23-15-19/progress.csv'
    # list_3 = read_csv_2_dict(logdir_3)
    # episode_rewards.append(list_3)
    # data_dict['PCRPO_4S_G_V1 (Ours)'] = episode_rewards

    # episode_rewards = []
    # logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/CPO-{SafetyHopperVelocity-v1}/seed-000-2023-07-13-12-30-06/progress.csv'
    # list_1 = read_csv_2_dict(logdir_1)
    # # print( pd.read_csv(logdir, nrows=5))
    # episode_rewards.append(list_1)
    # logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/CPO-{SafetyHopperVelocity-v1}/seed-001-2023-07-13-12-30-06/progress.csv'
    # list_2 = read_csv_2_dict(logdir_2)
    # episode_rewards.append(list_2)
    # logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/CPO-{SafetyHopperVelocity-v1}/seed-002-2023-07-13-12-30-06/progress.csv'
    # list_3 = read_csv_2_dict(logdir_3)
    # episode_rewards.append(list_3)
    # data_dict['CPO'] = episode_rewards

    # episode_rewards = []
    # logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v0/examples/runs/OnCRPO-{SafetyAntVelocity-v1}/seed-000-2023-07-13-10-49-54/progress.csv'
    # list_1 = read_csv_2_dict(logdir_1)
    # # print( pd.read_csv(logdir, nrows=5))
    # episode_rewards.append(list_1)
    # logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v0/examples/runs/OnCRPO-{SafetyAntVelocity-v1}/seed-001-2023-07-13-10-49-54/progress.csv'
    # list_2 = read_csv_2_dict(logdir_2)
    # episode_rewards.append(list_2)
    # logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v0/examples/runs/OnCRPO-{SafetyAntVelocity-v1}/seed-002-2023-07-13-10-49-54/progress.csv'
    # list_3 = read_csv_2_dict(logdir_3)
    # episode_rewards.append(list_3)
    # data_dict['OnCRPO'] = episode_rewards

    episode_rewards = []
    logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCPO-{SafetyHopperVelocity-v1}/seed-000-2023-07-13-12-30-05/progress.csv'
    list_1 = read_csv_2_dict(logdir_1)
    # print( pd.read_csv(logdir, nrows=5))
    episode_rewards.append(list_1)
    logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCPO-{SafetyHopperVelocity-v1}/seed-001-2023-07-13-12-30-05/progress.csv'
    list_2 = read_csv_2_dict(logdir_2)
    episode_rewards.append(list_2)
    logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCPO-{SafetyHopperVelocity-v1}/seed-002-2023-07-13-12-30-06/progress.csv'
    list_3 = read_csv_2_dict(logdir_3)
    episode_rewards.append(list_3)
    data_dict['PCPO'] = episode_rewards

    episode_rewards = []
    logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PPOLag-{SafetyHopperVelocity-v1}/seed-000-2023-07-13-12-30-05/progress.csv'
    list_1 = read_csv_2_dict(logdir_1)
    # print( pd.read_csv(logdir, nrows=5))
    episode_rewards.append(list_1)
    logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PPOLag-{SafetyHopperVelocity-v1}/seed-001-2023-07-13-12-30-06/progress.csv'
    list_2 = read_csv_2_dict(logdir_2)
    episode_rewards.append(list_2)
    logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PPOLag-{SafetyHopperVelocity-v1}/seed-002-2023-07-13-12-30-05/progress.csv'
    list_3 = read_csv_2_dict(logdir_3)
    episode_rewards.append(list_3)
    data_dict['PPOLag'] = episode_rewards







    draw(data_dict, 0, smoothen_w)
    plt.plot([0, 1e7], [25, 25], linestyle='--', linewidth=2.5, color='red', label="Cost Limit")
    plt.title(scenario + config, fontsize=18, pad=12)
    if need_legend:
        plt.legend(loc="best", fontsize=14)
        # plt.legend(loc="upper left", fontsize=14)
    plt.grid()
    if need_legend:
        save_path = '/home/shangding/mycode/PCRPO/plot_figures_pcrpo/Ant/figures/' + scenario + config + performance_type + "_3seeds"+ '.pdf'
    else:
        save_path = '/home/shangding/mycode/PCRPO/plot_figures_pcrpo/Ant/figures/' + scenario + config + performance_type + "_3seeds"+ '.pdf'
    plt.savefig(save_path, format='pdf')
    plt.rcParams['figure.figsize'] = (12.0, 8.0)
    plt.show()

==> files/figures/omnisafe/Hopper/plot_Hopper_rewards.py <==
import csv
import numpy as np
import matplotlib.pyplot as plt
import sys
import os
# 导入模块
import pandas as pd
sys.path.append(os.path.dirname(__file__) + os.sep + './')


def read_csv_2_dict(csv_str, step=1):
    csv_reader = csv.reader(open(csv_str))
    i = 0
    j = 0
    list_all = []
    for row in csv_reader:
        # print(row)
        if i > 0 : # and i % step == 0
            j = j + 1
            list_all.append([j, float(row[0])])
        i += 1
    return list_all


def smoothen(data, w):
    res = np.zeros_like(data)
    for i in range(len(data)):
        if i > w:
            res[i] = np.mean(data[i-w:i])
        elif i > 0:
            res[i] = np.mean(data[:i])
        else:  # i == 0
            res[i] = data[i]
    return res


def draw(data_dict, i, w):
    color = ['orange', 'hotpink', 'dodgerblue', 'mediumpurple', 'c', 'cadetblue', 'steelblue', 'mediumslateblue',
             'hotpink', 'mediumturquoise']

    plt.xlabel("Environment Steps", fontsize=18)
    plt.ylabel("Average Episode Cost", fontsize=18)  # Reward Cost
    reward_new = []
    for k, episode_rewards in data_dict.items():
        # print(episode_rewards[0][0][0])
        # print(np.array(episode_rewards)[0])
        # print("test---", np.array(episode_rewards)[:3, :, 1]) # [:,1]
        # print("reward---:", np.array(episode_rewards)[0][: , 1] + np.array(episode_rewards)[1][: , 1] + np.array(episode_rewards)[2][: , 1])
        timestep = np.array(episode_rewards)[0][:,0] * 20000 #np.array(episode_rewards)[ :, 1][0]

        reward = np.array(episode_rewards)[:3, :, 1]
        # print("reward-ok---:", reward[0])
        r_mean, r_std = np.mean(reward, axis=0), np.std(reward, axis=0, ddof=1)
        # print("r_mean---:", r_mean)
        r_mean = smoothen(r_mean, w)
        r_std = smoothen(r_std, w)
        # print("r_mean - r_std", r_mean - r_std)
        plt.plot(timestep, r_mean, color=color[i], label=k, linewidth=1.5)
        plt.fill_between(timestep, r_mean - r_std, r_mean + r_std, alpha=0.2, color=color[i])
        i += 1


if __name__ == "__main__":
    scenario = "SafetyHopperVelocity"
    config = "-v1"
    performance_type = "rewards" #"costs" # "rewards"
    performance_type1 = "reward"
    performance_type2 = "reward2"
    smoothen_w = 2
    EPOCHS = 1000
    need_legend = True  # False True
    # need_legend = True
    if scenario == "Reacher":
        plt.ylim(ymin=-200, ymax=0)
    if scenario == "ManyAgentSwimmer":
        plt.ylim(ymin=-150, ymax=250)
    if scenario == "HumanoidStandup":
        plt.text(-1e6, 145, r'1e3', fontsize=10)

    data_dict = {}

    # episode_rewards = []
    # logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_2SC-{SafetyHopperVelocity-v1}/seed-000-2023-07-13-17-00-59/progress.csv'
    # list_1 = read_csv_2_dict(logdir_1)
    # # print( pd.read_csv(logdir, nrows=5))
    # episode_rewards.append(list_1)
    # logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_2SC-{SafetyHopperVelocity-v1}/seed-001-2023-07-13-17-00-57/progress.csv'
    # list_2 = read_csv_2_dict(logdir_2)
    # episode_rewards.append(list_2)
    # logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_2SC-{SafetyHopperVelocity-v1}/seed-002-2023-07-13-17-00-59/progress.csv'
    # list_3 = read_csv_2_dict(logdir_3)
    # episode_rewards.append(list_3)
    # data_dict['PCRPO-2SC (Ours)'] = episode_rewards

    episode_rewards = []
    logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_2SR-{SafetyHopperVelocity-v1}/seed-000-2023-07-13-17-00-59/progress.csv'
    list_1 = read_csv_2_dict(logdir_1)
    # print( pd.read_csv(logdir, nrows=5))
    episode_rewards.append(list_1)
    logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_2SR-{SafetyHopperVelocity-v1}/seed-001-2023-07-13-17-00-59/progress.csv'
    list_2 = read_csv_2_dict(logdir_2)
    episode_rewards.append(list_2)
    logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_2SR-{SafetyHopperVelocity-v1}/seed-002-2023-07-13-17-00-58/progress.csv'
    list_3 = read_csv_2_dict(logdir_3)
    episode_rewards.append(list_3)
    data_dict['PCRPO-2SR (Ours)'] = episode_rewards

    episode_rewards = []
    logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_3SC_F-{SafetyHopperVelocity-v1}/seed-000-2023-07-13-17-00-59/progress.csv'
    list_1 = read_csv_2_dict(logdir_1)
    # print( pd.read_csv(logdir, nrows=5))
    episode_rewards.append(list_1)
    logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_3SC_F-{SafetyHopperVelocity-v1}/seed-001-2023-07-13-17-00-59/progress.csv'
    list_2 = read_csv_2_dict(logdir_2)
    episode_rewards.append(list_2)
    logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_3SC_F-{SafetyHopperVelocity-v1}/seed-002-2023-07-13-17-00-58/progress.csv'
    list_3 = read_csv_2_dict(logdir_3)
    episode_rewards.append(list_3)
    data_dict['PCRPO-3SC-F (Ours)'] = episode_rewards

    # episode_rewards = []
    # logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_3SC_G-{SafetyHopperVelocity-v1}/seed-000-2023-07-13-17-00-58/progress.csv'
    # list_1 = read_csv_2_dict(logdir_1)
    # # print( pd.read_csv(logdir, nrows=5))
    # episode_rewards.append(list_1)
    # logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_3SC_G-{SafetyHopperVelocity-v1}/seed-001-2023-07-13-17-00-59/progress.csv'
    # list_2 = read_csv_2_dict(logdir_2)
    # episode_rewards.append(list_2)
    # logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_3SC_G-{SafetyHopperVelocity-v1}/seed-002-2023-07-13-17-00-59/progress.csv'
    # list_3 = read_csv_2_dict(logdir_3)
    # episode_rewards.append(list_3)
    # data_dict['PCRPO-3SC-G (Ours)'] = episode_rewards

    # episode_rewards = []
    # logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_3SR_F-{SafetyHopperVelocity-v1}/seed-000-2023-07-13-17-00-59/progress.csv'
    # list_1 = read_csv_2_dict(logdir_1)
    # # print( pd.read_csv(logdir, nrows=5))
    # episode_rewards.append(list_1)
    # logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_3SR_F-{SafetyHopperVelocity-v1}/seed-001-2023-07-13-17-00-59/progress.csv'
    # list_2 = read_csv_2_dict(logdir_2)
    # episode_rewards.append(list_2)
    # logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_3SR_F-{SafetyHopperVelocity-v1}/seed-002-2023-07-13-17-00-58/progress.csv'
    # list_3 = read_csv_2_dict(logdir_3)
    # episode_rewards.append(list_3)
    # data_dict['PCRPO-3SR-F (Ours)'] = episode_rewards

    # episode_rewards = []
    # logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_3SR_G-{SafetyHopperVelocity-v1}/seed-000-2023-07-13-17-00-58/progress.csv'
    # list_1 = read_csv_2_dict(logdir_1)
    # # print( pd.read_csv(logdir, nrows=5))
    # episode_rewards.append(list_1)
    # logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_3SR_G-{SafetyHopperVelocity-v1}/seed-001-2023-07-13-17-00-59/progress.csv'
    # list_2 = read_csv_2_dict(logdir_2)
    # episode_rewards.append(list_2)
    # logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_3SR_G-{SafetyHopperVelocity-v1}/seed-002-2023-07-13-17-00-59/progress.csv'
    # list_3 = read_csv_2_dict(logdir_3)
    # episode_rewards.append(list_3)
    # data_dict['PCRPO-3SR-G (Ours)'] = episode_rewards

    episode_rewards = []
    logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_4S_F_V0-{SafetyHopperVelocity-v1}/seed-000-2023-07-13-17-00-59/progress.csv'
    list_1 = read_csv_2_dict(logdir_1)
    # print( pd.read_csv(logdir, nrows=5))
    episode_rewards.append(list_1)
    logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_4S_F_V0-{SafetyHopperVelocity-v1}/seed-001-2023-07-13-17-00-58/progress.csv'
    list_2 = read_csv_2_dict(logdir_2)
    episode_rewards.append(list_2)
    logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_4S_F_V0-{SafetyHopperVelocity-v1}/seed-002-2023-07-13-17-00-58/progress.csv'
    list_3 = read_csv_2_dict(logdir_3)
    episode_rewards.append(list_3)
    data_dict['PCRPO-4S-F (Ours)'] = episode_rewards

    # episode_rewards = []
    # logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_4S_F_V1-{SafetyHopperVelocity-v1}/seed-000-2023-07-13-17-00-59/progress.csv'
    # list_1 = read_csv_2_dict(logdir_1)
    # # print( pd.read_csv(logdir, nrows=5))
    # episode_rewards.append(list_1)
    # logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_4S_F_V1-{SafetyHopperVelocity-v1}/seed-001-2023-07-13-17-00-59/progress.csv'
    # list_2 = read_csv_2_dict(logdir_2)
    # episode_rewards.append(list_2)
    # logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_4S_F_V1-{SafetyHopperVelocity-v1}/seed-002-2023-07-13-17-00-58/progress.csv'
    # list_3 = read_csv_2_dict(logdir_3)
    # episode_rewards.append(list_3)
    # data_dict['PCRPO_4S_F_V1 (Ours)'] = episode_rewards

    # episode_rewards = []
    # logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_4S_G_V0-{SafetyHopperVelocity-v1}/seed-000-2023-07-13-17-00-58/progress.csv'
    # list_1 = read_csv_2_dict(logdir_1)
    # # print( pd.read_csv(logdir, nrows=5))
    # episode_rewards.append(list_1)
    # logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_4S_G_V0-{SafetyHopperVelocity-v1}/seed-001-2023-07-13-17-00-59/progress.csv'
    # list_2 = read_csv_2_dict(logdir_2)
    # episode_rewards.append(list_2)
    # logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_4S_G_V0-{SafetyHopperVelocity-v1}/seed-002-2023-07-13-17-00-58/progress.csv'
    # list_3 = read_csv_2_dict(logdir_3)
    # episode_rewards.append(list_3)
    # data_dict['PCRPO-4S-G-V0 (Ours)'] = episode_rewards

    # episode_rewards = []
    # logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_4S_G_V1-{SafetyAntVelocity-v1}/seed-000-2023-07-12-23-15-19/progress.csv'
    # list_1 = read_csv_2_dict(logdir_1)
    # # print( pd.read_csv(logdir, nrows=5))
    # episode_rewards.append(list_1)
    # logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_4S_G_V1-{SafetyAntVelocity-v1}/seed-001-2023-07-12-23-15-19/progress.csv'
    # list_2 = read_csv_2_dict(logdir_2)
    # episode_rewards.append(list_2)
    # logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCRPO_4S_G_V1-{SafetyAntVelocity-v1}/seed-002-2023-07-12-23-15-19/progress.csv'
    # list_3 = read_csv_2_dict(logdir_3)
    # episode_rewards.append(list_3)
    # data_dict['PCRPO_4S_G_V1 (Ours)'] = episode_rewards

    # episode_rewards = []
    # logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/CPO-{SafetyHopperVelocity-v1}/seed-000-2023-07-13-12-30-06/progress.csv'
    # list_1 = read_csv_2_dict(logdir_1)
    # # print( pd.read_csv(logdir, nrows=5))
    # episode_rewards.append(list_1)
    # logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/CPO-{SafetyHopperVelocity-v1}/seed-001-2023-07-13-12-30-06/progress.csv'
    # list_2 = read_csv_2_dict(logdir_2)
    # episode_rewards.append(list_2)
    # logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/CPO-{SafetyHopperVelocity-v1}/seed-002-2023-07-13-12-30-06/progress.csv'
    # list_3 = read_csv_2_dict(logdir_3)
    # episode_rewards.append(list_3)
    # data_dict['CPO'] = episode_rewards

    # episode_rewards = []
    # logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v0/examples/runs/OnCRPO-{SafetyAntVelocity-v1}/seed-000-2023-07-13-10-49-54/progress.csv'
    # list_1 = read_csv_2_dict(logdir_1)
    # # print( pd.read_csv(logdir, nrows=5))
    # episode_rewards.append(list_1)
    # logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v0/examples/runs/OnCRPO-{SafetyAntVelocity-v1}/seed-001-2023-07-13-10-49-54/progress.csv'
    # list_2 = read_csv_2_dict(logdir_2)
    # episode_rewards.append(list_2)
    # logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v0/examples/runs/OnCRPO-{SafetyAntVelocity-v1}/seed-002-2023-07-13-10-49-54/progress.csv'
    # list_3 = read_csv_2_dict(logdir_3)
    # episode_rewards.append(list_3)
    # data_dict['OnCRPO'] = episode_rewards

    episode_rewards = []
    logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCPO-{SafetyHopperVelocity-v1}/seed-000-2023-07-13-12-30-05/progress.csv'
    list_1 = read_csv_2_dict(logdir_1)
    # print( pd.read_csv(logdir, nrows=5))
    episode_rewards.append(list_1)
    logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCPO-{SafetyHopperVelocity-v1}/seed-001-2023-07-13-12-30-05/progress.csv'
    list_2 = read_csv_2_dict(logdir_2)
    episode_rewards.append(list_2)
    logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PCPO-{SafetyHopperVelocity-v1}/seed-002-2023-07-13-12-30-06/progress.csv'
    list_3 = read_csv_2_dict(logdir_3)
    episode_rewards.append(list_3)
    data_dict['PCPO'] = episode_rewards

    episode_rewards = []
    logdir_1 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PPOLag-{SafetyHopperVelocity-v1}/seed-000-2023-07-13-12-30-05/progress.csv'
    list_1 = read_csv_2_dict(logdir_1)
    # print( pd.read_csv(logdir, nrows=5))
    episode_rewards.append(list_1)
    logdir_2 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PPOLag-{SafetyHopperVelocity-v1}/seed-001-2023-07-13-12-30-06/progress.csv'
    list_2 = read_csv_2_dict(logdir_2)
    episode_rewards.append(list_2)
    logdir_3 = '/home/shangding/mycode/PCRPO/omnisafe_trpo_all_v1/examples/runs/PPOLag-{SafetyHopperVelocity-v1}/seed-002-2023-07-13-12-30-05/progress.csv'
    list_3 = read_csv_2_dict(logdir_3)
    episode_rewards.append(list_3)
    data_dict['PPOLag'] = episode_rewards







    draw(data_dict, 0, smoothen_w)

    plt.title(scenario + config, fontsize=18, pad=12)
    if need_legend:
        plt.legend(loc="best", fontsize=14)
        # plt.legend(loc="upper left", fontsize=14)
    plt.grid()
    if need_legend:
        save_path = '/home/shangding/mycode/PCRPO/plot_figures_pcrpo/Hopper/figures/' + scenario + config + performance_type + "_3seeds"+ '.pdf'
    else:
        save_path = '/home/shangding/mycode/PCRPO/plot_figures_pcrpo/Hopper/figures/' + scenario + config + performance_type + "_3seeds"+ '.pdf'
    plt.savefig(save_path, format='pdf')
    plt.rcParams['figure.figsize'] = (12.0, 8.0)
    plt.show()
